HIVA: Holographic Intellectual Voice Assistant

Holographic Intellectual Voice Assistant (HIVA) aims to facilitate human computer interaction using audiovisual effects and 3D avatar. HIVA provides complete information about the university, including requests of various nature: admission, study issues, fees, departments, university structure and history, canteen, human resources, library, student life and events, information about the country and the city, etc. There are other ways for receiving the data listed above: the university's official website and other supporting apps, HEI (Higher Education Institution) official social media, directly asking the HEI staff, and other channels. However, HIVA provides the unique experience of "face-to-face" interaction with an animated 3D mascot, helping to get a sense of 'real-life' communication. The system includes many sub-modules and connects a family of applications such as mobile applications, Telegram chatbot, suggestion categorization, and entertainment services. The Voice assistant uses Russian language NLP models and tools, which are pipelined for the best user experience.

==> sample.py <==
def playmusic(self, text):
    videosSearch = VideosSearch(text)
    url = videosSearch.result()
    video = pafy.new(url['result'][0]['id'])
    best = video.getbestaudio()
    url = best.url
    response = requests.head(url).status_code
    if response != 200:
        return "repeat song name"
    try:
        self.player = vlc.MediaPlayer(url)    
        self.player.stop()
        self.player.play()
        self.t = Timer(58.0, self.stopmusic)
        self.t.start()
        return "stopping"
    except:
        return "something went wrong"
